Sharp constants and martingale proofs for two-weight Hardy inequalities with general measures

We study the least constant $C_*$ in the two-weight Hardy inequality from $L^p(\sigma)$ to $L^q(\omega)$ for the operator $H_\sigma g(x)=\int_{(0,x]}g\,d\sigma$, where $\sigma$ is a Borel measure on the half-line that is finite on each interval $(0,x]$ and $\omega$ is a $\sigma$-finite Borel measure there, atoms allowed. Let $\mathcal A$ be the Maz'ya--Rozin functional and let $1<p<\infty$. For $0<q<p$ we find the best factor $\kappa_{p,q}$ in $C_*\le\kappa_{p,q}\mathcal A$. For $1\le q<p$ we prove $C_*\ge\mathcal B\ge\mathcal A$, where $\mathcal B$ is a Lebesgue--Stieltjes form of $\mathcal A$. The factor $1$ is best possible. For $0<q<1$ we give a lower factor valid for all such measures and an upper bound for the best lower factor. This bound comes from atoms of $\omega$. It is smaller than the lower factor proved by Sinnamon (1991) for weights. A two-atom example shows that the bound is not always sharp. The proofs use a reverse martingale with Doob's inequality, a special function of Os\k{e}kowski (2015), a quantile coupling and a splitting of atoms. The same tools recover the theorem of Li and Mao (2020) for $1<p\le q$, in the closed-interval form of Klaassen and Wellner (2021). They also recover the two-sided estimate of Sinnamon and Stepanov (1996) for $0<q<p$, which goes back to Maz'ya (1979) for $q\ge1$ and to Sinnamon (1991) for $q<1$. We also treat the case $p=1$ and a discrete criterion.

==> anc/check_thm2_7_3.py <==
# Exact rational recheck of every numerical entry in the proof of Theorem 2.7(3).
# Python 3, standard library only. The proof itself is by hand and does not depend on this script.
# Checks raise SystemExit explicitly, so the script is also valid under python3 -O.
from fractions import Fraction as F


def check(cond, what):
    if not cond:
        raise SystemExit('check FAILED: ' + what)


c = F(99955, 100000)
c3 = c**3
check(c3 < F(9986507, 10**7), 'c^3 < 0.9986507')

# Step 1. Two-atom bound C*/A < c, with the rounded values printed in the proof.
I = F(1027, 10000)
check(F(3195, 1000)**5 < F(1000, 3), '3.195^5 < 1000/3')
check(F(3163, 1000)**2 > 10, '3.163^2 > 10')
u = F(12195, 10000)
check(F(439, 1000)/F(22195, 10000) > F(197792, 10**6), 'ln u bound')
y = F(4, 11)*F(197792, 10**6)
check(y > F(71924, 10**6), 'y bound')
yy = F(71924, 10**6)
check(1 + yy + yy**2/2 > F(107451, 10**5), 'U1^(4/11) bound')
v = F(997, 1000) + F(3, 1000)/F(3163, 1000)
check(v > F(997948, 10**6), 'v bound')
check(1/F(997948, 10**6) - 1 < F(20563, 10**7), '1/v - 1 bound')
check(1/(1 + F(8, 11)*F(20563, 10**7)) > F(998506, 10**6), 'V2^(8/11) bound')
D = F(27, 10000)*F(107451, 10**5) + F(1, 10)*F(998506, 10**6)
check(D > F(1027517, 10**7), 'D bound')
check(I/F(1027517, 10**7) < F(999497, 10**6), 'I/D bound')
check(1 - F(11, 12)*F(503, 10**6) < F(999539, 10**6) and F(999539, 10**6) < c, 'Step 1 conclusion')
print('Step 1 passed: C*/A < 0.999539 < c')

# Step 3. Range 0 < t <= (3/5)^10.
s = F(3, 5)
check(s**5 == F(7776, 10**5) and s**6 == F(46656, 10**6) and s**8 == F(1679616, 10**8), 'powers of s')
check(s**15 < F(48, 10**5) and s**20 < F(4, 10**5), 'small powers of s')
alpha = 3 - 2*s**5 - s**6/(2*(1 - s**8)) - s**20/(1 - s**15)
check(alpha > F(282071, 10**5), 'alpha bound')
check(F(282071, 10**5)**4 > F(6330, 100), 'alpha^4 bound')
check(F(8192, 10**5)/F(6330, 100) < F(12942, 10**7), 'minimum bound')
check(1 - F(12942, 10**7) == F(9987058, 10**7) and F(9987058, 10**7) > c3, 'Step 3 conclusion')
print('Step 3 passed')

# Step 4. Table entries (truncated) and the tail z >= 0.84.
G08 = lambda z: (1 - z**8)/(1 - z**10)
G15 = lambda z: (1 - z**15)/(1 - z**10)
table = [(60, 61, 98787, 100561, 99898), (61, 62, 98644, 100657, 99944),
         (62, 63, 98488, 100768, 100006), (63, 65, 98134, 100896, 99900),
         (65, 67, 97720, 101206, 100091), (67, 70, 96974, 101606, 100113),
         (70, 75, 95358, 102418, 100025), (75, 80, 93233, 104551, 101912),
         (80, 84, 91155, 108087, 106494)]
for z0, z1, g8, g15, pr in table:
    z0, z1 = F(z0, 100), F(z1, 100)
    g8, g15, pr = F(g8, 10**5), F(g15, 10**5), F(pr, 10**5)
    check(g8 <= G08(z1) and g15 <= G15(z0), 'table entry at z=%s' % z0)
    check(g8*g15**2 >= pr and pr > c3, 'table product at z=%s' % z0)
check(G15(F(84, 100)) > F(112332, 10**5), 'tail G15')
check(F(4, 5)*F(112332, 10**5)**2 > F(10094, 10**4) and F(10094, 10**4) > c3, 'tail product')
print('Step 4 passed')
print('All checks passed.')

